Mid-Infrared Echoes of Ambiguous Nuclear Transients Reveal High Dust Covering Fractions: Evidence for Dusty Tori

Alongside the recent increase in discoveries of tidal disruption events (TDEs) have come an increasing number of ambiguous nuclear transients (ANTs). These ANTs are characterized by hot blackbody-like UV/optical spectral energy distributions (SEDs) and smooth photometric evolution, often with hard powerlaw-like X-ray emission. ANTs are likely exotic TDEs or smooth flares originating in active galactic nuclei (AGNs). While their emission in the UV/optical and X-ray has been relatively well-explored, their infrared (IR) emission has not been studied in detail. Here we use the NEOWISE mission and its low-cadence mapping of the entire sky to study mid-infrared dust reprocessing echoes of ANTs. We study 19 ANTs, finding significant MIR flares in 18 objects for which we can estimate an IR luminosity and temperature evolution. The dust reprocessing echoes show a wide range in IR luminosities ($\sim10^{42} - 10^{45}$ erg s$^{-1}$) with blackbody temperatures largely consistent with sublimation temperature of graphite grains. Excluding the two sources possibly associated with luminous supernovae (ASASSN-15lh and ASASSN-17jz), the dust covering fractions (f$_c$) for detected IR flares lie between 0.05 and 0.91, with a mean of f$_c$ = 0.29 for all ANTs (including limits) and f$_c$ = $0.38 \pm 0.04$ for detections. These covering fractions are much higher than optically-selected TDEs and similar to AGNs. We interpret the high covering fractions in ANT host galaxies as evidence for the presence of a dusty torus.

==> anc/ANT_UVopt_BB_fits_table2.txt <==
# Name TNS_ID MJD  L L_lo L_up R R_lo R_up T T_lo T_up
ASASSN-15lh   SN2015L   57197.0   45.40   0.01   0.01   15.75   0.01   0.01   4.26   0.01   0.01
ASASSN-15lh   SN2015L   57199.8   45.37   0.01   0.01   15.72   0.02   0.01   4.27   0.01   0.01
ASASSN-15lh   SN2015L   57201.8   45.34   0.01   0.01   15.75   0.02   0.02   4.24   0.01   0.01
ASASSN-15lh   SN2015L   57205.5   45.30   0.01   0.01   15.76   0.02   0.02   4.23   0.01   0.01
ASASSN-15lh   SN2015L   57208.6   45.23   0.01   0.01   15.74   0.02   0.02   4.23   0.01   0.01
ASASSN-15lh   SN2015L   57211.5   45.21   0.01   0.01   15.77   0.02   0.02   4.21   0.01   0.01
ASASSN-15lh   SN2015L   57214.7   45.16   0.01   0.01   15.77   0.02   0.02   4.19   0.01   0.01
ASASSN-15lh   SN2015L   57216.4   45.15   0.01   0.01   15.81   0.02   0.02   4.17   0.01   0.01
ASASSN-15lh   SN2015L   57220.0   45.07   0.01   0.01   15.78   0.03   0.03   4.16   0.01   0.02
ASASSN-15lh   SN2015L   57221.7   45.05   0.02   0.01   15.80   0.03   0.03   4.15   0.01   0.01
ASASSN-15lh   SN2015L   57226.1   44.98   0.01   0.01   15.83   0.02   0.02   4.11   0.01   0.01
ASASSN-15lh   SN2015L   57229.1   44.91   0.02   0.02   15.80   0.03   0.03   4.11   0.01   0.01
ASASSN-15lh   SN2015L   57232.8   44.88   0.02   0.02   15.85   0.03   0.03   4.08   0.01   0.01
ASASSN-15lh   SN2015L   57241.1   44.79   0.02   0.02   15.82   0.03   0.02   4.07   0.01   0.01
ASASSN-15lh   SN2015L   57244.9   44.79   0.02   0.02   15.87   0.03   0.03   4.05   0.01   0.01
ASASSN-15lh   SN2015L   57248.4   44.79   0.02   0.02   15.90   0.03   0.02   4.04   0.01   0.01
ASASSN-15lh   SN2015L   57250.7   44.85   0.04   0.03   15.95   0.05   0.04   4.03   0.01   0.02
ASASSN-15lh   SN2015L   57253.6   44.82   0.04   0.04   15.91   0.06   0.05   4.03   0.02   0.02
ASASSN-15lh   SN2015L   57255.6   44.77   0.02   0.02   15.91   0.03   0.03   4.02   0.01   0.01
ASASSN-15lh   SN2015L   57259.3   44.71   0.03   0.03   15.89   0.05   0.04   4.02   0.01   0.02
ASASSN-15lh   SN2015L   57262.6   44.70   0.02   0.02   15.85   0.03   0.03   4.04   0.01   0.01
ASASSN-15lh   SN2015L   57265.5   44.72   0.03   0.03   15.85   0.05   0.05   4.04   0.02   0.02
ASASSN-15lh   SN2015L   57268.7   44.69   0.03   0.03   15.82   0.04   0.04   4.05   0.01   0.02
ASASSN-15lh   SN2015L   57272.4   44.75   0.02   0.02   15.88   0.03   0.03   4.04   0.01   0.01
ASASSN-15lh   SN2015L   57272.8   44.71   0.03   0.03   15.79   0.04   0.04   4.07   0.01   0.01
ASASSN-15lh   SN2015L   57277.3   44.76   0.02   0.02   15.78   0.03   0.02   4.08   0.01   0.01
ASASSN-15lh   SN2015L   57282.9   44.72   0.02   0.01   15.70   0.02   0.02   4.12   0.01   0.01
ASASSN-15lh   SN2015L   57284.2   44.73   0.02   0.02   15.69   0.03   0.03   4.12   0.01   0.01
ASASSN-15lh   SN2015L   57284.6   44.75   0.02   0.02   15.74   0.03   0.03   4.10   0.01   0.01
ASASSN-15lh   SN2015L   57290.8   44.71   0.02   0.02   15.65   0.04   0.04   4.14   0.01   0.02
ASASSN-15lh   SN2015L   57293.5   44.73   0.02   0.02   15.59   0.04   0.03   4.17   0.01   0.01
ASASSN-15lh   SN2015L   57296.5   44.72   0.02   0.02   15.52   0.04   0.04   4.21   0.01   0.02
ASASSN-15lh   SN2015L   57298.9   44.75   0.01   0.01   15.62   0.02   0.02   4.16   0.01   0.01
ASASSN-15lh   SN2015L   57302.4   44.75   0.02   0.02   15.61   0.04   0.03   4.17   0.01   0.02
ASASSN-15lh   SN2015L   57305.4   44.77   0.01   0.01   15.57   0.03   0.02   4.19   0.01   0.01
ASASSN-15lh   SN2015L   57307.4   44.78   0.01   0.01   15.56   0.03   0.03   4.20   0.01   0.01
ASASSN-15lh   SN2015L   57309.7   44.78   0.02   0.02   15.52   0.05   0.04   4.22   0.02   0.02
ASASSN-15lh   SN2015L   57311.3   44.80   0.02   0.02   15.52   0.04   0.04   4.22   0.02   0.02
ASASSN-15lh   SN2015L   57313.1   44.77   0.02   0.02   15.52   0.04   0.04   4.22   0.02   0.02
ASASSN-15lh   SN2015L   57317.7   44.76   0.02   0.02   15.56   0.04   0.03   4.20   0.02   0.02
ASASSN-15lh   SN2015L   57330.1   44.80   0.02   0.02   15.61   0.03   0.03   4.18   0.01   0.01
ASASSN-15lh   SN2015L   57346.1   44.76   0.01   0.01   15.58   0.03   0.03   4.19   0.01   0.01
ASASSN-15lh   SN2015L   57356.2   44.78   0.02   0.02   15.55   0.05   0.04   4.21   0.02   0.02
ASASSN-15lh   SN2015L   57359.3   44.75   0.02   0.02   15.54   0.05   0.05   4.20   0.02   0.02
ASASSN-15lh   SN2015L   57362.2   44.74   0.02   0.02   15.49   0.07   0.06   4.23   0.03   0.03
ASASSN-15lh   SN2015L   57365.1   44.71   0.02   0.02   15.45   0.07   0.06   4.24   0.03   0.03
ASASSN-15lh   SN2015L   57366.4   44.70   0.04   0.04   15.37   0.10   0.09   4.27   0.05   0.06
ASASSN-15lh   SN2015L   57368.9   44.74   0.03   0.03   15.61   0.05   0.05   4.17   0.02   0.02
ASASSN-15lh   SN2015L   57371.4   44.66   0.02   0.02   15.43   0.06   0.05   4.24   0.02   0.03
ASASSN-15lh   SN2015L   57374.4   44.68   0.02   0.02   15.49   0.06   0.06   4.21   0.02   0.03
ASASSN-15lh   SN2015L   57377.2   44.69   0.03   0.03   15.48   0.08   0.06   4.22   0.03   0.03
ASASSN-15lh   SN2015L   57380.9   44.67   0.02   0.03   15.48   0.07   0.06   4.21   0.03   0.03
ASASSN-15lh   SN2015L   57383.2   44.63   0.03   0.04   15.48   0.09   0.07   4.21   0.03   0.04
ASASSN-15lh   SN2015L   57385.9   44.76   0.08   0.09   15.69   0.18   0.14   4.13   0.05   0.07
ASASSN-15lh   SN2015L   57393.3   44.69   0.02   0.02   15.53   0.05   0.04   4.19   0.02   0.02
ASASSN-15lh   SN2015L   57396.7   44.58   0.02   0.03   15.43   0.07   0.06   4.22   0.02   0.03
ASASSN-15lh   SN2015L   57399.2   44.61   0.02   0.02   15.37   0.07   0.06   4.25   0.03   0.03
ASASSN-15lh   SN2015L   57427.7   44.46   0.03   0.04   15.42   0.08   0.07   4.19   0.03   0.04
ASASSN-15lh   SN2015L   57429.4   44.49   0.05   0.05   15.51   0.11   0.09   4.16   0.03   0.04
ASASSN-15lh   SN2015L   57433.1   44.42   0.04   0.05   15.41   0.11   0.09   4.19   0.04   0.05
ASASSN-15lh   SN2015L   57447.2   44.39   0.04   0.04   15.32   0.10   0.09   4.22   0.04   0.05
ASASSN-15lh   SN2015L   57453.9   44.46   0.07   0.06   15.60   0.11   0.09   4.10   0.03   0.04
ASASSN-15lh   SN2015L   57456.0   44.37   0.03   0.04   15.31   0.10   0.09   4.22   0.04   0.04
ASASSN-15lh   SN2015L   57457.5   44.42   0.07   0.07   15.59   0.13   0.11   4.10   0.04   0.05
ASASSN-15lh   SN2015L   57465.1   44.30   0.04   0.05   15.30   0.13   0.10   4.21   0.04   0.06
ASASSN-15lh   SN2015L   57470.2   44.33   0.04   0.04   15.34   0.11   0.08   4.20   0.03   0.04
ASASSN-15lh   SN2015L   57472.2   44.44   0.09   0.09   15.60   0.18   0.14   4.10   0.05   0.07
ASASSN-15lh   SN2015L   57475.6   44.40   0.04   0.04   15.49   0.07   0.06   4.14   0.02   0.03
ASASSN-15lh   SN2015L   57477.2   44.35   0.05   0.06   15.38   0.14   0.11   4.18   0.04   0.06
ASASSN-15lh   SN2015L   57480.0   44.27   0.05   0.05   15.39   0.11   0.10   4.16   0.04   0.04
ASASSN-15lh   SN2015L   57487.1   44.33   0.19   0.30   15.54   0.44   0.38   4.10   0.11   0.17
ASASSN-15lh   SN2015L   57489.0   44.35   0.13   0.14   15.71   0.20   0.18   4.02   0.06   0.07
ASASSN-15lh   SN2015L   57502.7   44.25   0.08   0.08   15.39   0.19   0.15   4.15   0.05   0.07
ASASSN-15lh   SN2015L   57505.2   44.20   0.05   0.06   15.25   0.14   0.12   4.21   0.05   0.06
ASASSN-15lh   SN2015L   57508.9   44.24   0.06   0.06   15.37   0.13   0.11   4.16   0.04   0.05
ASASSN-15lh   SN2015L   57511.8   44.30   0.05   0.05   15.41   0.12   0.11   4.15   0.04   0.05
ASASSN-15lh   SN2015L   57516.1   44.34   0.04   0.04   15.47   0.07   0.06   4.13   0.02   0.03
ASASSN-15lh   SN2015L   57520.3   44.29   0.08   0.14   15.33   0.27   0.24   4.19   0.09   0.12
ASASSN-15lh   SN2015L   57523.7   44.20   0.04   0.04   15.21   0.12   0.10   4.23   0.04   0.06
ASASSN-15lh   SN2015L   57527.9   44.22   0.06   0.07   15.18   0.23   0.18   4.24   0.08   0.11
ASASSN-15lh   SN2015L   57528.9   44.32   0.12   0.22   15.37   0.44   0.39   4.17   0.13   0.20
ASASSN-15lh   SN2015L   57533.6   44.28   0.12   0.12   15.50   0.22   0.18   4.10   0.06   0.08
ASASSN-15lh   SN2015L   57552.5   44.26   0.07   0.07   15.47   0.15   0.12   4.12   0.04   0.06
ASASSN-15lh   SN2015L   57554.8   44.18   0.05   0.05   15.31   0.15   0.11   4.18   0.04   0.06
ASASSN-15lh   SN2015L   57557.2   44.22   0.05   0.04   15.42   0.08   0.07   4.13   0.03   0.03
ASASSN-15lh   SN2015L   57560.0   44.27   0.04   0.04   15.43   0.08   0.07   4.14   0.03   0.03
ASASSN-15lh   SN2015L   57563.0   44.37   0.07   0.06   15.61   0.11   0.09   4.07   0.03   0.04
ASASSN-15lh   SN2015L   57569.1   44.30   0.10   0.10   15.61   0.15   0.13   4.05   0.04   0.05
ASASSN-15lh   SN2015L   57577.8   44.17   0.05   0.05   15.38   0.10   0.08   4.14   0.03   0.04
ASASSN-15lh   SN2015L   57584.3   44.06   0.04   0.04   15.16   0.15   0.12   4.22   0.05   0.07
ASASSN-15lh   SN2015L   57591.7   44.09   0.06   0.06   15.37   0.12   0.10   4.12   0.03   0.04
ASASSN-15lh   SN2015L   57600.4   44.05   0.09   0.11   15.00   0.36   0.27   4.29   0.12   0.21
ASASSN-15lh   SN2015L   57601.4   44.11   0.13   0.12   15.43   0.23   0.19   4.10   0.07   0.09
ASASSN-15lh   SN2015L   57601.5   44.02   0.05   0.06   15.23   0.12   0.10   4.18   0.04   0.05
ASASSN-15lh   SN2015L   57608.0   44.07   0.10   0.13   15.30   0.28   0.22   4.15   0.08   0.12
ASASSN-15lh   SN2015L   57609.0   43.97   0.08   0.09   15.14   0.23   0.20   4.20   0.08   0.11
ASASSN-15lh   SN2015L   57611.5   43.97   0.06   0.06   15.15   0.17   0.14   4.20   0.06   0.08
ASASSN-15lh   SN2015L   57615.4   44.14   0.04   0.04   15.36   0.08   0.08   4.14   0.03   0.03
ASASSN-15lh   SN2015L   57622.4   44.09   0.07   0.07   15.41   0.12   0.11   4.11   0.04   0.04
ASASSN-15lh   SN2015L   57626.7   43.86   0.10   0.12   15.12   0.33   0.24   4.18   0.09   0.15
ASASSN-15lh   SN2015L   57632.8   44.12   0.12   0.12   15.38   0.22   0.18   4.13   0.06   0.08
ASASSN-15lh   SN2015L   57640.0   43.87   0.08   0.09   15.23   0.17   0.13   4.13   0.05   0.06
ASASSN-15lh   SN2015L   57645.5   43.99   0.10   0.10   15.36   0.21   0.16   4.10   0.05   0.08
ASASSN-15lh   SN2015L   57654.2   43.92   0.06   0.06   15.26   0.12   0.10   4.14   0.04   0.04
ASASSN-15lh   SN2015L   57667.3   43.88   0.06   0.07   15.17   0.15   0.13   4.17   0.05   0.06
ASASSN-15lh   SN2015L   57677.3   43.88   0.10   0.12   15.18   0.31   0.21   4.16   0.08   0.13
ASASSN-15lh   SN2015L   57680.2   44.29   0.13   0.14   15.57   0.25   0.23   4.07   0.08   0.10
ASASSN-15lh   SN2015L   57682.5   43.92   0.08   0.08   15.27   0.18   0.14   4.13   0.05   0.07
ASASSN-15lh   SN2015L   57687.0   43.94   0.12   0.21   14.97   0.49   0.44   4.26   0.17   0.28
ASASSN-15lh   SN2015L   57688.9   43.89   0.14   0.27   14.92   0.46   0.63   4.27   0.23   0.26
ASASSN-15lh   SN2015L   57704.0   43.83   0.08   0.08   15.17   0.18   0.15   4.16   0.05   0.07
ASASSN-15lh   SN2015L   57714.2   43.97   0.14   0.14   15.34   0.24   0.21   4.11   0.07   0.09
ASASSN-15lh   SN2015L   57746.4   43.89   0.14   0.25   14.71   0.37   0.68   4.36   0.28   0.25
ASASSN-15lh   SN2015L   57757.6   44.36   0.44   0.52   15.81   0.55   0.49   3.97   0.12   0.17
ASASSN-15lh   SN2015L   57793.1   44.05   0.26   0.59   15.33   0.77   0.77   4.11   0.21   0.35
ASASSN-15lh   SN2015L   57794.4   44.92   0.73   0.55   16.34   0.71   0.46   3.85   0.09   0.17
ASASSN-15lh   SN2015L   57881.2   43.90   0.15   0.16   15.27   0.33   0.24   4.12   0.08   0.13
ASASSN-15lh   SN2015L   58324.2   44.23   0.11   0.11   15.83   0.14   0.14   3.93   0.05   0.04
ASASSN-15lh   SN2015L   59156.8   44.18   0.87   0.53   16.54   0.62   0.34   3.58   0.18   0.17
ASASSN-17jz   AT2017fro   57968.6   44.91   0.01   0.01   15.63   0.03   0.03   4.20   0.01   0.01
ASASSN-17jz   AT2017fro   57971.7   44.87   0.01   0.01   15.69   0.03   0.03   4.16   0.01   0.01
ASASSN-17jz   AT2017fro   57977.3   44.82   0.01   0.01   15.68   0.03   0.03   4.15   0.01   0.01
ASASSN-17jz   AT2017fro   57979.3   44.80   0.02   0.02   15.72   0.03   0.03   4.12   0.01   0.01
ASASSN-17jz   AT2017fro   58030.5   44.44   0.02   0.02   15.60   0.04   0.04   4.10   0.01   0.02
ASASSN-17jz   AT2017fro   58032.5   44.40   0.02   0.02   15.57   0.04   0.04   4.10   0.02   0.02
ASASSN-17jz   AT2017fro   58036.8   44.38   0.02   0.02   15.53   0.05   0.04   4.11   0.02   0.02
ASASSN-17jz   AT2017fro   58040.1   44.45   0.02   0.02   15.63   0.04   0.04   4.08   0.01   0.02
ASASSN-17jz   AT2017fro   58048.1   44.37   0.02   0.03   15.53   0.06   0.04   4.12   0.02   0.02
ASASSN-17jz   AT2017fro   58052.1   44.39   0.02   0.03   15.59   0.05   0.04   4.09   0.01   0.02
ASASSN-17jz   AT2017fro   58056.6   44.30   0.02   0.02   15.44   0.05   0.04   4.14   0.02   0.02
ASASSN-17jz   AT2017fro   58060.2   44.36   0.02   0.02   15.58   0.04   0.04   4.09   0.02   0.02
ASASSN-17jz   AT2017fro   58064.9   44.33   0.02   0.02   15.48   0.05   0.04   4.13   0.02   0.02
ASASSN-17jz   AT2017fro   58068.7   44.29   0.02   0.02   15.47   0.05   0.04   4.12   0.02   0.02
ASASSN-17jz   AT2017fro   58072.2   44.28   0.02   0.02   15.47   0.05   0.04   4.12   0.02   0.02
ASASSN-17jz   AT2017fro   58078.3   44.29   0.03   0.03   15.52   0.06   0.05   4.10   0.02   0.02
ASASSN-17jz   AT2017fro   58083.0   44.28   0.02   0.02   15.48   0.05   0.04   4.11   0.02   0.02
ASASSN-17jz   AT2017fro   58095.8   44.26   0.03   0.03   15.53   0.05   0.05   4.09   0.02   0.02
ASASSN-17jz   AT2017fro   58098.4   44.25   0.03   0.03   15.45   0.07   0.06   4.12   0.03   0.03
ASASSN-17jz   AT2017fro   58102.2   44.22   0.03   0.03   15.47   0.06   0.06   4.11   0.02   0.03
ASASSN-17jz   AT2017fro   58181.6   44.07   0.03   0.03   15.26   0.07   0.06   4.17   0.03   0.04
ASASSN-17jz   AT2017fro   58377.3   43.91   0.11   0.11   15.48   0.21   0.18   4.02   0.06   0.08
ASASSN-17jz   AT2017fro   59051.9   43.75   0.06   0.06   15.10   0.20   0.16   4.17   0.07   0.09
ASASSN-20hx   AT2020ohl   59049.1   43.47   0.02   0.03   14.60   0.04   0.04   4.35   0.02   0.03
ASASSN-20hx   AT2020ohl   59051.0   43.52   0.02   0.02   14.58   0.03   0.03   4.38   0.02   0.02
ASASSN-20hx   AT2020ohl   59052.9   43.48   0.02   0.02   14.60   0.03   0.03   4.36   0.02   0.02
ASASSN-20hx   AT2020ohl   59054.5   43.48   0.03   0.03   14.57   0.04   0.04   4.37   0.03   0.03
ASASSN-20hx   AT2020ohl   59056.9   43.47   0.02   0.03   14.58   0.04   0.03   4.37   0.02   0.03
ASASSN-20hx   AT2020ohl   59059.9   43.51   0.03   0.03   14.58   0.04   0.03   4.37   0.02   0.03
ASASSN-20hx   AT2020ohl   59061.2   43.45   0.02   0.02   14.63   0.04   0.04   4.33   0.02   0.02
ASASSN-20hx   AT2020ohl   59063.2   43.40   0.02   0.02   14.68   0.03   0.03   4.30   0.02   0.02
ASASSN-20hx   AT2020ohl   59065.3   43.41   0.02   0.02   14.65   0.04   0.03   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59067.3   43.49   0.02   0.03   14.64   0.04   0.03   4.34   0.02   0.03
ASASSN-20hx   AT2020ohl   59069.3   43.47   0.02   0.02   14.65   0.04   0.03   4.33   0.02   0.03
ASASSN-20hx   AT2020ohl   59071.2   43.49   0.02   0.03   14.63   0.04   0.03   4.34   0.02   0.03
ASASSN-20hx   AT2020ohl   59077.6   43.46   0.02   0.02   14.65   0.04   0.03   4.33   0.02   0.03
ASASSN-20hx   AT2020ohl   59079.6   43.45   0.02   0.03   14.63   0.04   0.04   4.33   0.02   0.03
ASASSN-20hx   AT2020ohl   59081.8   43.40   0.02   0.02   14.66   0.04   0.03   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59083.8   43.45   0.02   0.02   14.64   0.04   0.03   4.33   0.02   0.02
ASASSN-20hx   AT2020ohl   59085.3   43.41   0.02   0.02   14.64   0.04   0.04   4.32   0.02   0.03
ASASSN-20hx   AT2020ohl   59087.4   43.41   0.02   0.02   14.66   0.04   0.03   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59089.3   43.39   0.02   0.02   14.70   0.03   0.03   4.29   0.02   0.02
ASASSN-20hx   AT2020ohl   59091.3   43.42   0.02   0.02   14.63   0.04   0.03   4.33   0.02   0.02
ASASSN-20hx   AT2020ohl   59093.2   43.39   0.02   0.02   14.65   0.04   0.03   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59095.4   43.40   0.02   0.02   14.68   0.03   0.03   4.30   0.02   0.02
ASASSN-20hx   AT2020ohl   59097.4   43.39   0.02   0.02   14.66   0.04   0.03   4.30   0.02   0.02
ASASSN-20hx   AT2020ohl   59099.4   43.39   0.02   0.02   14.63   0.04   0.03   4.32   0.02   0.02
ASASSN-20hx   AT2020ohl   59101.3   43.43   0.02   0.02   14.61   0.04   0.03   4.34   0.02   0.02
ASASSN-20hx   AT2020ohl   59103.2   43.37   0.02   0.02   14.67   0.04   0.04   4.29   0.02   0.02
ASASSN-20hx   AT2020ohl   59105.6   43.41   0.02   0.02   14.63   0.04   0.03   4.33   0.02   0.03
ASASSN-20hx   AT2020ohl   59107.2   43.42   0.02   0.02   14.62   0.04   0.03   4.33   0.02   0.02
ASASSN-20hx   AT2020ohl   59109.1   43.40   0.02   0.02   14.66   0.04   0.03   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59110.9   43.41   0.02   0.03   14.63   0.04   0.04   4.32   0.02   0.03
ASASSN-20hx   AT2020ohl   59112.0   43.40   0.02   0.02   14.64   0.04   0.03   4.32   0.02   0.03
ASASSN-20hx   AT2020ohl   59115.1   43.40   0.02   0.02   14.64   0.04   0.03   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59117.5   43.40   0.02   0.02   14.66   0.04   0.03   4.30   0.02   0.02
ASASSN-20hx   AT2020ohl   59119.1   43.44   0.02   0.03   14.62   0.04   0.03   4.34   0.02   0.02
ASASSN-20hx   AT2020ohl   59130.3   43.42   0.02   0.02   14.69   0.03   0.03   4.30   0.02   0.02
ASASSN-20hx   AT2020ohl   59136.5   43.42   0.02   0.02   14.70   0.03   0.03   4.29   0.02   0.02
ASASSN-20hx   AT2020ohl   59141.3   43.40   0.02   0.02   14.65   0.04   0.03   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59142.8   43.40   0.02   0.02   14.67   0.04   0.03   4.30   0.02   0.02
ASASSN-20hx   AT2020ohl   59148.6   43.39   0.02   0.02   14.62   0.04   0.04   4.32   0.02   0.03
ASASSN-20hx   AT2020ohl   59151.3   43.35   0.02   0.02   14.67   0.04   0.03   4.29   0.02   0.02
ASASSN-20hx   AT2020ohl   59155.4   43.35   0.02   0.02   14.64   0.04   0.04   4.30   0.02   0.02
ASASSN-20hx   AT2020ohl   59160.5   43.40   0.02   0.02   14.63   0.04   0.03   4.32   0.02   0.02
ASASSN-20hx   AT2020ohl   59165.8   43.38   0.02   0.02   14.64   0.04   0.04   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59170.2   43.35   0.02   0.02   14.63   0.04   0.03   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59181.5   43.32   0.02   0.02   14.65   0.04   0.03   4.29   0.02   0.02
ASASSN-20hx   AT2020ohl   59185.4   43.31   0.02   0.02   14.64   0.04   0.04   4.29   0.02   0.02
ASASSN-20hx   AT2020ohl   59190.2   43.35   0.02   0.03   14.58   0.04   0.04   4.34   0.02   0.03
ASASSN-20hx   AT2020ohl   59195.1   43.30   0.02   0.02   14.59   0.04   0.04   4.32   0.02   0.02
ASASSN-20hx   AT2020ohl   59205.6   43.30   0.02   0.02   14.64   0.04   0.04   4.29   0.02   0.03
ASASSN-20hx   AT2020ohl   59210.1   43.34   0.02   0.03   14.58   0.04   0.04   4.33   0.02   0.03
ASASSN-20hx   AT2020ohl   59246.2   43.27   0.02   0.02   14.58   0.04   0.04   4.31   0.02   0.02
ASASSN-20hx   AT2020ohl   59260.1   43.26   0.02   0.02   14.57   0.05   0.04   4.32   0.02   0.03
ASASSN-20hx   AT2020ohl   59264.5   43.25   0.02   0.03   14.59   0.05   0.04   4.30   0.03   0.03
ASASSN-20hx   AT2020ohl   59275.1   43.27   0.02   0.03   14.56   0.05   0.04   4.32   0.03   0.03
ASASSN-20hx   AT2020ohl   59288.1   43.26   0.03   0.04   14.51   0.06   0.05   4.35   0.04   0.04
ASASSN-20hx   AT2020ohl   59291.2   43.20   0.02   0.02   14.57   0.05   0.04   4.30   0.02   0.03
ASASSN-20hx   AT2020ohl   59292.2   43.22   0.02   0.02   14.61   0.05   0.05   4.29   0.03   0.03
ASASSN-20hx   AT2020ohl   59302.0   43.19   0.02   0.02   14.58   0.04   0.04   4.29   0.02   0.02
ASASSN-20hx   AT2020ohl   59317.1   43.20   0.03   0.03   14.50   0.05   0.05   4.34   0.03   0.03
ASASSN-20hx   AT2020ohl   59319.9   43.26   0.03   0.04   14.47   0.06   0.05   4.37   0.04   0.04
ASASSN-20hx   AT2020ohl   59346.3   43.15   0.02   0.02   14.56   0.05   0.04   4.30   0.02   0.03
ASASSN-20hx   AT2020ohl   59365.9   43.19   0.03   0.04   14.51   0.05   0.05   4.33   0.03   0.03
ASASSN-20hx   AT2020ohl   59368.5   43.17   0.02   0.03   14.49   0.05   0.05   4.33   0.03   0.03
ASASSN-20hx   AT2020ohl   59377.9   43.23   0.05   0.06   14.42   0.07   0.06   4.39   0.04   0.05
ASASSN-20hx   AT2020ohl   59389.1   43.15   0.02   0.02   14.53   0.05   0.04   4.31   0.03   0.03
ASASSN-20hx   AT2020ohl   59416.0   43.10   0.02   0.02   14.54   0.05   0.04   4.29   0.02   0.03
ASASSN-20hx   AT2020ohl   59440.4   43.18   0.02   0.03   14.52   0.05   0.04   4.32   0.03   0.03
ASASSN-20hx   AT2020ohl   59444.8   43.04   0.02   0.02   14.52   0.05   0.04   4.29   0.03   0.03
ASASSN-20qc   AT2020adgm   59255.4   44.07   0.01   0.01   15.30   0.02   0.02   4.15   0.01   0.01
ASASSN-20qc   AT2020adgm   59258.0   44.07   0.01   0.01   15.30   0.02   0.02   4.16   0.01   0.01
ASASSN-20qc   AT2020adgm   59260.3   44.08   0.01   0.01   15.31   0.02   0.02   4.15   0.01   0.01
ASASSN-20qc   AT2020adgm   59263.1   44.04   0.01   0.01   15.29   0.02   0.02   4.15   0.01   0.01
ASASSN-20qc   AT2020adgm   59267.5   44.00   0.01   0.01   15.23   0.02   0.02   4.17   0.01   0.01
ASASSN-20qc   AT2020adgm   59271.5   43.99   0.01   0.01   15.25   0.02   0.02   4.16   0.01   0.01
ASASSN-20qc   AT2020adgm   59275.8   43.94   0.01   0.01   15.19   0.03   0.03   4.18   0.01   0.01
ASASSN-20qc   AT2020adgm   59279.2   43.90   0.02   0.02   15.16   0.05   0.04   4.18   0.02   0.02
ASASSN-20qc   AT2020adgm   59284.4   43.86   0.01   0.01   15.16   0.03   0.02   4.17   0.01   0.01
ASASSN-20qc   AT2020adgm   59287.6   43.84   0.01   0.01   15.12   0.03   0.03   4.19   0.01   0.01
ASASSN-20qc   AT2020adgm   59291.4   43.82   0.01   0.01   15.11   0.04   0.03   4.19   0.02   0.02
ASASSN-20qc   AT2020adgm   59294.6   43.80   0.01   0.01   15.11   0.03   0.03   4.18   0.01   0.01
ASASSN-20qc   AT2020adgm   59299.6   43.78   0.02   0.02   15.06   0.05   0.05   4.20   0.02   0.02
ASASSN-20qc   AT2020adgm   59304.9   43.74   0.01   0.01   15.12   0.03   0.03   4.16   0.01   0.01
ASASSN-20qc   AT2020adgm   59307.1   43.79   0.01   0.01   15.10   0.04   0.03   4.19   0.02   0.02
ASASSN-20qc   AT2020adgm   59311.8   43.66   0.01   0.01   15.05   0.04   0.04   4.17   0.02   0.02
ASASSN-20qc   AT2020adgm   59315.0   43.76   0.01   0.01   15.11   0.03   0.03   4.17   0.01   0.02
ASASSN-20qc   AT2020adgm   59319.8   43.71   0.01   0.01   15.05   0.04   0.03   4.19   0.01   0.02
ASASSN-20qc   AT2020adgm   59391.2   43.59   0.02   0.03   14.96   0.14   0.11   4.20   0.05   0.07
ASASSN-20qc   AT2020adgm   59392.5   43.59   0.02   0.02   14.97   0.11   0.10   4.19   0.04   0.05
ASASSN-20qc   AT2020adgm   59393.3   43.58   0.02   0.04   14.97   0.13   0.11   4.19   0.05   0.06
ASASSN-20qc   AT2020adgm   59394.2   43.58   0.02   0.03   15.00   0.10   0.08   4.18   0.03   0.05
ASASSN-20qc   AT2020adgm   59395.1   43.57   0.02   0.02   14.95   0.11   0.09   4.20   0.04   0.05
ASASSN-20qc   AT2020adgm   59396.2   43.59   0.02   0.04   15.01   0.09   0.09   4.18   0.04   0.04
ASASSN-20qc   AT2020adgm   59397.2   43.56   0.02   0.04   14.91   0.15   0.11   4.22   0.05   0.08
ASASSN-20qc   AT2020adgm   59398.1   43.59   0.02   0.03   14.98   0.10   0.09   4.19   0.04   0.05
ASASSN-20qc   AT2020adgm   59399.9   43.61   0.03   0.04   14.88   0.17   0.13   4.24   0.06   0.09
ASASSN-20qc   AT2020adgm   59400.2   43.59   0.02   0.03   14.98   0.11   0.09   4.19   0.04   0.05
ASASSN-20qc   AT2020adgm   59401.4   43.66   0.05   0.09   14.68   0.13   0.12   4.36   0.07   0.09
ASASSN-20qc   AT2020adgm   59402.9   43.60   0.03   0.06   14.95   0.17   0.17   4.21   0.07   0.08
ASASSN-20qc   AT2020adgm   59403.5   43.58   0.02   0.03   15.01   0.10   0.10   4.17   0.04   0.05
ASASSN-20qc   AT2020adgm   59404.0   43.59   0.02   0.03   14.98   0.10   0.10   4.19   0.04   0.05
ASASSN-20qc   AT2020adgm   59405.1   43.62   0.03   0.04   15.12   0.12   0.09   4.13   0.04   0.05
ASASSN-20qc   AT2020adgm   59406.4   43.56   0.01   0.02   14.95   0.07   0.06   4.20   0.03   0.03
ASASSN-20qc   AT2020adgm   59525.4   43.59   0.04   0.06   15.13   0.12   0.10   4.12   0.04   0.05
ASASSN-20qc   AT2020adgm   59526.6   43.56   0.03   0.03   14.97   0.12   0.13   4.19   0.06   0.06
ASASSN-20qc   AT2020adgm   59528.0   43.57   0.02   0.03   14.98   0.12   0.10   4.19   0.04   0.06
ASASSN-20qc   AT2020adgm   59529.6   43.54   0.02   0.03   14.94   0.13   0.11   4.20   0.05   0.06
ASASSN-20qc   AT2020adgm   59530.4   43.59   0.05   0.07   15.15   0.16   0.14   4.11   0.05   0.07
ASASSN-20qc   AT2020adgm   59531.8   43.56   0.02   0.03   14.93   0.14   0.13   4.21   0.06   0.07
ASASSN-20qc   AT2020adgm   59533.2   43.53   0.03   0.05   15.04   0.12   0.12   4.15   0.05   0.05
ASASSN-20qc   AT2020adgm   59534.8   43.54   0.02   0.03   14.93   0.14   0.11   4.20   0.05   0.07
ASASSN-20qc   AT2020adgm   59536.0   43.64   0.09   0.10   15.24   0.21   0.12   4.07   0.04   0.08
ASASSN-20qc   AT2020adgm   59540.6   43.58   0.03   0.05   15.04   0.15   0.09   4.16   0.04   0.07
ASASSN-20qc   AT2020adgm   59541.7   43.53   0.03   0.04   15.03   0.12   0.12   4.15   0.05   0.06
ASASSN-20qc   AT2020adgm   59542.4   43.54   0.03   0.05   15.02   0.12   0.10   4.16   0.04   0.05
ASASSN-20qc   AT2020adgm   59544.0   43.54   0.03   0.06   15.05   0.13   0.12   4.15   0.05   0.06
ASASSN-20qc   AT2020adgm   59544.4   43.52   0.03   0.05   14.97   0.17   0.11   4.18   0.05   0.08
ATLAS17jrp   AT2017gge   58031.1   43.86   0.02   0.02   14.95   0.05   0.04   4.28   0.02   0.03
ATLAS17jrp   AT2017gge   58041.7   43.83   0.03   0.04   14.83   0.07   0.06   4.33   0.03   0.04
ATLAS17jrp   AT2017gge   58046.3   43.83   0.04   0.05   14.74   0.06   0.06   4.37   0.04   0.04
ATLAS17jrp   AT2017gge   58051.8   43.74   0.02   0.03   14.88   0.06   0.05   4.28   0.03   0.04
ATLAS17jrp   AT2017gge   58055.0   43.75   0.02   0.02   14.86   0.06   0.04   4.29   0.03   0.03
ATLAS17jrp   AT2017gge   58143.6   43.37   0.13   0.26   14.35   0.19   0.18   4.45   0.12   0.16
ATLAS17jrp   AT2017gge   58156.9   43.19   0.10   0.23   14.34   0.20   0.16   4.41   0.10   0.16
ATLAS17jrp   AT2017gge   58163.0   43.32   0.17   0.25   14.23   0.16   0.22   4.50   0.15   0.14
ATLAS17jrp   AT2017gge   58168.4   43.07   0.11   0.25   14.28   0.22   0.22   4.42   0.14   0.17
ATLAS17jrp   AT2017gge   58174.3   43.02   0.11   0.32   14.47   0.35   0.35   4.30   0.18   0.27
ATLAS17jrp   AT2017gge   58177.7   43.27   0.17   0.31   14.21   0.19   0.24   4.50   0.16   0.17
ZTF20aanxcpf   AT2021loi   59386.6   44.52   0.02   0.02   15.12   0.02   0.02   4.36   0.01   0.02
ZTF20aanxcpf   AT2021loi   59432.9   44.22   0.02   0.02   15.22   0.04   0.04   4.23   0.02   0.02
ZTF20aanxcpf   AT2021loi   59438.7   44.21   0.01   0.02   15.20   0.03   0.03   4.24   0.01   0.02
ZTF20aanxcpf   AT2021loi   59446.0   44.19   0.01   0.02   15.19   0.03   0.03   4.24   0.02   0.01
ZTF20aanxcpf   AT2021loi   59460.7   44.16   0.02   0.02   15.19   0.04   0.03   4.24   0.02   0.02
ZTF20aanxcpf   AT2021loi   59466.3   44.09   0.02   0.02   15.22   0.04   0.04   4.20   0.02   0.02
ZTF20aanxcpf   AT2021loi   59474.8   44.11   0.02   0.02   15.16   0.04   0.04   4.23   0.02   0.02
ZTF20aanxcpf   AT2021loi   59488.5   44.08   0.02   0.01   15.16   0.04   0.03   4.23   0.02   0.02
ZTF20aanxcpf   AT2021loi   59498.5   44.06   0.01   0.02   15.20   0.03   0.03   4.20   0.02   0.02
ZTF20aanxcpf   AT2021loi   59508.3   44.01   0.01   0.01   15.24   0.03   0.03   4.17   0.01   0.01
ZTF20aanxcpf   AT2021loi   59518.8   44.05   0.02   0.02   15.19   0.04   0.03   4.20   0.02   0.02
ZTF20aanxcpf   AT2021loi   59528.2   44.01   0.02   0.02   15.14   0.05   0.05   4.22   0.03   0.03
ZTF20aanxcpf   AT2021loi   59538.4   43.98   0.02   0.02   15.16   0.04   0.03   4.20   0.02   0.02
ZTF20aanxcpf   AT2021loi   59548.3   43.93   0.01   0.01   15.22   0.03   0.03   4.16   0.01   0.02
ZTF20aanxcpf   AT2021loi   59754.6   43.76   0.02   0.02   15.13   0.05   0.04   4.16   0.02   0.02
ZTF20aanxcpf   AT2021loi   59786.1   43.87   0.02   0.02   15.18   0.04   0.04   4.17   0.02   0.02
ZTF20aanxcpf   AT2021loi   59806.3   43.79   0.02   0.02   15.09   0.05   0.04   4.19   0.02   0.03
ZTF20aanxcpf   AT2021loi   59826.6   43.67   0.03   0.03   15.07   0.07   0.06   4.17   0.03   0.03
ZTF20aanxcpf   AT2021loi   59836.1   43.63   0.02   0.02   15.01   0.05   0.05   4.19   0.03   0.03
ZTF20acvfraq   AT2020adpi   59411.3   44.86   0.01   0.01   15.45   0.04   0.04   4.28   0.02   0.02
ZTF20acvfraq   AT2020adpi   59418.7   44.82   0.02   0.02   15.40   0.08   0.07   4.29   0.03   0.04
ZTF20acvfraq   AT2020adpi   59425.6   44.82   0.02   0.03   15.41   0.13   0.10   4.29   0.05   0.07
ZTF20acvfraq   AT2020adpi   59434.9   44.85   0.03   0.03   15.42   0.12   0.09   4.29   0.04   0.07
ZTF20acvfraq   AT2020adpi   59440.8   44.85   0.02   0.02   15.53   0.07   0.06   4.23   0.03   0.03
ZTF20acvfraq   AT2020adpi   59441.6   44.81   0.01   0.02   15.38   0.05   0.05   4.30   0.02   0.03
ZTF20acvfraq   AT2020adpi   59446.2   44.85   0.01   0.02   15.45   0.05   0.04   4.27   0.02   0.02
ZTF20acvfraq   AT2020adpi   59455.9   44.81   0.02   0.02   15.43   0.05   0.04   4.27   0.02   0.02

